The extreme Disturbed Galaxy Cluster Sample (eDGeS): Spectroscopy and Dynamical Analysis of the eROSITA-Selected Merging Galaxy Cluster Candidate 1eRASS J025859.4-193727

Addressing open questions such as the effect of galaxy cluster mergers on the evolution of galaxies and the self-interaction cross-section of dark matter requires the construction of a large, diverse sample of disturbed galaxy clusters. One contribution to such a sample is the extreme Disturbed Galaxy Cluster Sample (eDGeS), an ongoing spectroscopic study of massive disturbed and merging galaxy clusters selected from complementary surveys. Here, we present our first results from the eROSITA-selected subsample (eDGeS-eROSITA): a dynamical state analysis for the merging cluster candidate 1eRASS J025859.4-193727. We present the first spectroscopic redshift measurements for 76 galaxies in the direction of the cluster, confirming 51 as cluster members. The cluster displays a line-of-sight velocity dispersion of $\sigma_{\rm{cl}}=808^{+59}_{-66}~\rm{km~s^{-1}}$ and a dynamical mass of $M_{200}=4.47^{+0.94}_{-0.93} \times 10^{14}~M_{\rm{Sun}}$. While the cluster shows no evidence for substructure along the line of sight, the projected distribution of member galaxies reveals three subclusters, only one of which appears associated with the cluster's X-ray contours. Phase-space analysis reveals a large fraction of recently infallen member galaxies. Together, this evidence suggests a cluster merger along the plane of the sky. Assuming that the two most massive subclusters are on outgoing (incoming) trajectories after their first pericentric passage, a two-body Monte Carlo model predicts that the two subclusters collided $0.50^{+0.20}_{-0.22}~\rm{Gyr}$ ($1.24^{+0.96}_{-0.38}~\rm{Gyr}$) ago.

==> anc/tab1.txt <==
Title: Spectroscopic Observations and Dynamical Analysis of Merging Galaxy Cluster 
	Candidate 1eRASS J025859.4-193727
Authors: Aradhey A.S., Carrasco E.R., Zenteno A., Monteiro-Oliveira R., Gómez F.A., 
	Boutsia K., Bulbul E., Damke G. Ramirez A., Cuevas H.
Table: Galaxy Redshift Catalog
================================================================================
Byte-by-byte Description of file: tab1.txt
--------------------------------------------------------------------------------
  Bytes   Format Units  Label      Explanations
--------------------------------------------------------------------------------
 1-19   A19    ---    Name        Galaxy name
21-28   F8.5   deg    RAdeg      [44.68/44.79] Right ascension expressed in
                                 decimal degrees (J2000)
30-38   F9.5   deg    DEdeg      [-19.71/-19.57] Declination expressed in
                                 decimal degrees (J2000)
40-44   F5.2   mag    rmag       [17.05/21.3] Deredenned magnitude (apparent) in
                                 r filter (1)
46-49   F4.2   mag    (g-r)      [0.12/1.83] (g-r) color (2)
51-58   F8.6   ---    Z          [0.06/0.43] Spectroscopic redshift (3)
60-67   F8.6   ---    e_Z        [0.0/0.01] Uncertainty in spectroscopic
                                 redshift
69-69   I1     ---    N_Z        [1/2] Number of measurements used to calculate
                                 Z
71-75   F5.1   ---    R          [5.0/18.4]? Tonry & Davis 1979 R value
77-78   I2     ---    Nlines     [7/13]? Number of emission lines used to derive
                                 Z
80-82   A3     ---    Member?     Membership flag
84-84   A1     ---    Subcluster [ ABCF]? Subcluster assignment flag (4)
--------------------------------------------------------------------------------
Note (1): Retrieved from the Legacy Surveys Data Release 10 (LSDR10) main tractor
	photometry catalog (datalab.noirlab.edu/data-explorer?showTable=ls\_dr10.tractor) 
	and rounded to two decimals.
Note (2): Calculated from the dereddened LSDR10 apparent magnitudes.
Note (3): Corrected to the heliocentric system. For galaxies with multiple measurements, 
	this is the average value.
Note (4): Galaxies marked "F" are part of a foreground group.
--------------------------------------------------------------------------------
J025851.45-193741.1 44.71439 -19.62809 20.14 1.45 0.273101 0.000115 1  10.8    Yes A
J025853.19-193803.7 44.72166 -19.63437 18.98 1.47 0.267157 0.000150 1  10.8    Yes A
J025853.71-193638.2 44.72382 -19.61063 19.55 1.39 0.271918 0.000158 1   9.3    Yes A
J025854.54-193629.1 44.72728 -19.60811 20.84 1.23 0.265672 0.000165 1   7.9    Yes A
J025858.44-193730.9 44.74353 -19.62525 18.79 1.23 0.262653 0.000227 1   7.1    Yes A
J025858.57-193826.2 44.74406 -19.64062 19.14 1.46 0.260108 0.000176 1   8.4    Yes A
J025859.31-193725.9 44.74715 -19.62388 17.38 1.46 0.267937 0.000274 1   6.6    Yes A
J025859.79-193833.4 44.74915 -19.64262 19.02 0.79 0.274613 0.000070 1       13 Yes A
J025859.91-193813.5 44.74963 -19.63710 18.50 1.31 0.261899 0.000244 1   6.9    Yes A
J025900.34-193737.3 44.75145 -19.62705 19.94 1.39 0.263721 0.000149 1   7.7    Yes A
J025900.53-193806.8 44.75223 -19.63525 18.94 1.44 0.265185 0.000160 1   7.4    Yes A
J025900.56-193851.3 44.75237 -19.64760 20.70 1.39 0.271191 0.000164 1   8.9    Yes A
J025900.86-193816.5 44.75360 -19.63793 19.84 1.40 0.273914 0.000152 2   7.2    Yes A
J025901.04-193826.4 44.75437 -19.64068 20.05 1.40 0.264318 0.000237 1   7.4    Yes A
J025902.29-193833.8 44.75956 -19.64273 20.47 1.20 0.264066 0.000214 1   6.9    Yes A
J025902.83-193853.1 44.76183 -19.64811 19.91 1.48 0.269921 0.000144 2   7.2    Yes A
J025903.59-193913.2 44.76497 -19.65369 20.36 1.44 0.271337 0.000140 1  12.3    Yes A
J025905.18-193952.3 44.77159 -19.66453 19.85 1.31 0.267576 0.000085 2  12.2    Yes A
J025906.35-193909.0 44.77646 -19.65252 20.93 1.19 0.268806 0.000136 1       11 Yes A
J025846.44-193927.1 44.69351 -19.65753 20.10 1.32 0.262564 0.000181 1   5.2    Yes B
J025848.17-193918.1 44.70072 -19.65504 20.32 1.29 0.269353 0.000415 1   5.0    Yes B
J025850.21-193936.5 44.70922 -19.66014 19.08 1.32 0.263711 0.000160 1  10.4    Yes B
J025851.12-193942.3 44.71303 -19.66175 18.66 1.32 0.271032 0.000192 1   7.7    Yes B
J025851.60-193854.6 44.71500 -19.64851 19.21 1.40 0.272992 0.000214 1   9.0    Yes B
J025851.88-193940.4 44.71617 -19.66123 20.58 1.37 0.267568 0.000138 1   8.6    Yes B
J025852.04-193907.8 44.71685 -19.65219 20.95 1.34 0.268880 0.000148 1   9.2    Yes B
J025852.92-194041.9 44.72051 -19.67833 17.06 1.54 0.271456 0.000325 1   5.8    Yes B
J025853.58-193954.4 44.72329 -19.66512 20.88 1.09 0.270666 0.000164 1   5.8    Yes B
J025853.86-194037.2 44.72445 -19.67701 17.95 1.50 0.267455 0.000217 1   7.3    Yes B
J025855.15-193926.7 44.72983 -19.65744 20.52 1.09 0.264091 0.000268 1   5.4    Yes B
J025855.27-194016.6 44.73032 -19.67129 19.33 1.39 0.261894 0.000166 1   8.8    Yes B
J025855.96-194022.8 44.73320 -19.67302 20.23 1.40 0.263861 0.000141 1   9.4    Yes B
J025857.15-194008.0 44.73816 -19.66891 18.36 1.55 0.272304 0.000225 1   9.6    Yes B
J025859.06-194037.5 44.74611 -19.67709 20.55 1.37 0.272326 0.000160 1   8.1    Yes B
J025859.63-193943.5 44.74846 -19.66211 20.44 1.27 0.265661 0.000316 1   6.9    Yes B
J025900.13-193937.5 44.75058 -19.66044 20.64 1.05 0.268442 0.000081 1       10 Yes B
J025901.69-193951.5 44.75706 -19.66432 20.34 1.32 0.264396 0.000193 1   8.4    Yes B
J025902.49-193954.3 44.76038 -19.66510 19.02 1.45 0.266628 0.000248 1   9.8    Yes B
J025851.59-193454.4 44.71497 -19.58179 20.41 1.23 0.263913 0.000125 1  11.9    Yes C
J025852.53-193453.7 44.71891 -19.58161 20.60 1.32 0.268003 0.000128 1   8.6    Yes C
J025853.00-193516.5 44.72084 -19.58792 19.28 1.35 0.265116 0.000247 1   6.5    Yes C
J025857.99-193526.0 44.74163 -19.59056 18.94 1.45 0.266787 0.000134 1  14.0    Yes C
J025858.25-193606.8 44.74271 -19.60189 18.40 1.51 0.269352 0.000200 1  10.2    Yes C
J025858.58-193545.6 44.74409 -19.59601 17.67 1.46 0.267487 0.000214 1   9.0    Yes C
J025859.49-193551.7 44.74789 -19.59771 19.70 1.41 0.263421 0.000131 1  11.9    Yes C
J025900.94-193547.2 44.75393 -19.59647 19.02 1.42 0.265801 0.000201 1  10.8    Yes C
J025901.48-193606.8 44.75620 -19.60190 19.82 1.40 0.270187 0.000182 1   8.7    Yes C
J025902.32-193521.9 44.75969 -19.58944 18.19 1.52 0.267147 0.000167 1  13.0    Yes C
J025902.80-193619.6 44.76169 -19.60547 19.98 1.39 0.270553 0.000142 1  11.9    Yes C
J025907.68-193642.8 44.78204 -19.61190 20.82 1.20 0.266686 0.000133 1  12.8    Yes C
J025908.86-193739.3 44.78695 -19.62760 18.49 1.42 0.265825 0.000152 1  13.6    Yes C
J025844.75-193753.3 44.68649 -19.63150 19.82 1.34 0.247647 0.000177 1   7.8    No  F
J025851.74-194023.0 44.71559 -19.67307 20.41 1.23 0.247383 0.000191 1   8.4    No  F
J025852.52-193940.6 44.71884 -19.66129 17.70 1.43 0.246848 0.000197 1   8.6    No  F
J025852.92-193943.6 44.72052 -19.66212 17.27 1.45 0.249297 0.000256 1   8.0    No  F
J025853.97-193841.6 44.72491 -19.64491 19.43 1.12 0.247415 0.000159 1   9.6    No  F
J025856.49-193429.1 44.73538 -19.57477 19.76 1.33 0.250728 0.000149 1   9.8    No  F
J025857.10-193704.5 44.73795 -19.61794 19.13 1.30 0.248461 0.000156 1   9.5    No  F
J025857.24-193437.5 44.73851 -19.57709 19.31 0.91 0.250144 0.000232 1   5.5    No  F
J025857.28-194028.7 44.73869 -19.67464 19.06 1.03 0.249423 0.000151 1   8.3    No  F
J025908.90-193729.0 44.78709 -19.62474 19.19 1.32 0.249405 0.000127 1  13.2    No  F
J025843.88-193914.0 44.68286 -19.65391 20.04 1.69 0.372415 0.000100 1  18.4    No   
J025848.83-193813.6 44.70348 -19.63712 20.43 1.51 0.315013 0.000134 1  12.9    No   
J025849.58-193921.7 44.70661 -19.65604 21.30 0.69 0.369522 0.000062 1        9 No   
J025850.00-193623.3 44.70835 -19.60649 20.47 1.46 0.374731 0.000197 1   5.2    No   
J025850.62-193708.6 44.71095 -19.61908 18.68 0.12 0.066483 0.000036 2        7 No   
J025851.02-193833.0 44.71262 -19.64251 20.36 1.75 0.425975 0.000179 1   8.4    No   
J025851.04-193825.6 44.71269 -19.64046 19.03 1.67 0.424862 0.000166 2   7.5    No   
J025852.33-193549.6 44.71808 -19.59713 21.08 0.52 0.402755 0.000081 1        8 No   
J025853.99-194211.1 44.72498 -19.70311 18.50 1.64 0.405217 0.000321 1   6.4    No   
J025854.22-193605.1 44.72593 -19.60144 20.62 1.83 0.404177 0.000305 1   7.8    No   
J025901.44-194013.7 44.75600 -19.67049 18.55 1.19 0.282435 0.000160 1   9.6    No   
J025904.77-193837.5 44.76988 -19.64377 19.75 1.22 0.326914 0.000200 1   7.4    No   
J025905.05-193924.5 44.77105 -19.65682 20.81 1.27 0.282189 0.000066 2   6.3 11 No   
J025906.86-193945.1 44.77861 -19.66254 20.72 1.63 0.301379 0.000134 1   6.0    No   
J025907.33-193613.7 44.78057 -19.60382 18.34 1.26 0.205010 0.000148 1  12.2    No   
